Preserving rare-item recall under a storage budget: quantization, distillation, and the limits of teacher fidelity

Under a fixed embedding-storage budget, recommenders can use a small full-precision model, a distilled student, or a higher-rank low-precision model. We asked which choice preserves rare-item recall and whether teacher fidelity reflects it in seven dataset-backbone cells: matrix factorization on Gowalla, Last.fm, Amazon Video Games, Steam, Goodbooks-10k and MovieLens-20M, and LightGCN on Amazon Video Games. Seven candidates fit in 168 bytes per user or item row: 40-dimensional Bayesian personalized ranking (BPR), two 40-dimensional unbiased knowledge distillation (UnKD) students, and factorizations of a 300-dimensional teacher's scores at ranks 40, 80, 155 and 300, stored in 32, 16, 8 and 4 bits. Each test set was evaluated once after fixing candidates and confirmatory analyses. The rank-300 4-bit factorization used 13% of teacher storage and retained 95-103% of its tail recall@20 and 93-97% of its NDCG@20 in every cell. The rank-40 factorization had the lowest tail recall in every cell; the 4-bit factorization had 1.2-12.7 times its tail recall and 0.99-1.46 times its NDCG. UnKD students retained 56-102% of teacher tail recall. In all ten prespecified comparisons across five prospective-expansion cells, the 4-bit factorization had higher tail recall, with simultaneous 95% intervals excluding zero. Teacher-hit retention, the share of the teacher's relevant tail hits also found by a model, ordered 23 of 147 candidate pairs differently from tail recall and identified the wrong tail-recall leader in 3 of 7 cells: models can find relevant tail items the teacher misses. In these cells, spending bytes on rank rather than precision preserved rare-item recall at 7.5 times the arithmetic per score. Compressed recommenders should be judged by total tail recall, not teacher fidelity alone.

==> anc/README.txt <==
Supplemental Information for Preserving rare-item recall under a storage budget

S1: aggregate results, table and figure inputs, saved bootstrap replicates and reconstruction code.
S2: first-party experimental and reporting code, validation checks and the retained Last.fm teacher checkpoint.

ARXIV PACKAGING
arXiv recursively unpacked nested ZIP files during upload, merged their paths, and unpacked the PyTorch checkpoint while removing its hidden internal files. To preserve both supplements exactly, they are supplied here as transparently named Base64 text files. This is a transport encoding only; it changes no scientific files or results.

Download all files in this ancillary directory into one local folder. With Python 3, run:
  python3 restore_supplements.py

The script strictly decodes the text, checks the original SHA-256 hashes listed in SHA256SUMS.txt, and writes Supplemental_Information_S1.zip and Supplemental_Information_S2.zip alongside it. It refuses to overwrite different files. It does not extract archives, load the model, execute supplement code, or run an analysis. You may then inspect or extract the verified ZIPs using your usual archive tool.

The restored ZIP files are byte-identical to the supplements submitted to PeerJ Computer Science on 26 October 2026. See each archive README, source notices and data/checkpoint terms. The adapted UnKD implementation is excluded; UNKD_REBUILD.md records how the ports differ from the original repository. No raw or derived interaction arrays, recommendation lists or per-user evaluation statistics are supplied. Existing third-party and dataset terms remain applicable.


==> anc/SHA256SUMS.txt <==
938828db80130bed125d16c095d78041893b52cfb41e023b82ed55707a3fec84  Supplemental_Information_S1.zip
a1a8eec6b2ee7aaf7f2e5814274b0ea8039dc28fd38d9e7ad6d1f59f67a727b7  Supplemental_Information_S2.zip


==> anc/restore_supplements.py <==
#!/usr/bin/env python3
"""Restore the original public supplement ZIPs; no extraction or code execution."""
from pathlib import Path
import base64
import hashlib

EXPECTED = {'Supplemental_Information_S1.zip': '938828db80130bed125d16c095d78041893b52cfb41e023b82ed55707a3fec84', 'Supplemental_Information_S2.zip': 'a1a8eec6b2ee7aaf7f2e5814274b0ea8039dc28fd38d9e7ad6d1f59f67a727b7'}

def restore():
    root = Path(__file__).resolve().parent
    for name, expected in EXPECTED.items():
        encoded = (root / (name + '.base64.txt')).read_bytes()
        original = base64.b64decode(b''.join(encoded.split()), validate=True)
        actual = hashlib.sha256(original).hexdigest()
        if actual != expected:
            raise ValueError('Checksum mismatch: ' + name)
        target = root / name
        if target.exists():
            if hashlib.sha256(target.read_bytes()).hexdigest() == expected:
                print('Already present and verified:', name)
                continue
            raise FileExistsError('Refusing to overwrite: ' + str(target))
        with target.open('xb') as f:
            f.write(original)
        print('Restored and verified:', name)

if __name__ == '__main__':
    restore()

